Random Embeddings of Graphs: The Expected Number of Faces in Most Graphs is Logarithmic

A random 2-cell embedding of a connected graph $G$ in some orientable surface is obtained by choosing a random local rotation around each vertex. Under this setup, the number of faces or the genus of the corresponding 2-cell embedding becomes a random variable. Random embeddings of two particular graph classes, those of a bouquet of $n$ loops and those of $n$ parallel edges connecting two vertices, have been extensively studied and are well-understood. However, little is known about more general graphs. The results of this paper explain why Monte Carlo methods cannot work for approximating the minimum genus of graphs. In his breakthrough work [Permutation-partition pairs, JCTB 1991], Stahl developed the foundation of "random topological graph theory". Most of his results have been unsurpassed until today. In our work, we analyze the expected number of faces of random embeddings (equivalently, the average genus) of a graph $G$. It was very recently shown that for any graph $G$, the expected number of faces is at most linear. We show that the actual expected number of faces $F(G)$ is almost always much smaller. In particular, we prove: 1) $\frac{1}{2}\ln n - 2 < \mathbb{E}[F(K_n)] \le 3.65 \ln n +o(1)$. 2) For random graphs $G(n,p)$ ($p=p(n)$), we have $\mathbb{E}[F(G(n,p))] \le \ln^2 n+\frac{1}{p}$. 3) For random models $B(n,\Delta)$ containing only graphs, whose maximum degree is at most $\Delta$, we obtain stronger bounds by showing that the expected number of faces is $\Theta(\log n)$.

==> Computation/Num_bounds.sage <==
bound_cache = {1:1, 2:1, 3:2, 4:9/4, 5:1631/648, 6:940973/331776}
# exp. number of faces is precomputed for K_1, ..., K_6
nu_cache = {1:0.6, 2:0.6, 3:0.6, 4:0.6, 5:0.6, 6:0.6}

def bound(n): 
    if not n in bound_cache:
        c = compute_bound_opt(n)   #.n()
        d = logsqbound(n) #.n()
        bound_cache[n] = min(c,d) #.n()
        # .n() decreases numerical stability?
        # c ... log bound
        # d ... log^2 bound

    return bound_cache[n] 

def used_nu(n): 
    if not n in nu_cache:
        return 0.84
    return nu_cache[n] 

def logsqbound(n):
    a = harmonic_number(n-2)
    b = harmonic_number(n-3)
    return 1 + a + n/(n-2)*b*(a-1)- (n-3)/(n-2)*b

def compute_bound_opt(n):
    nu = used_nu(n-1)
    nu_cache[n] = nu
    eps = 0.01
    a = compute_bound(n,nu=nu)
    smallest = a
    for i in range(-3,4):
        if nu+i*eps < 1:
            b = compute_bound(n,nu=nu+i*eps)
            if b < smallest: 
                nu_cache[n] = nu+i*eps
                smallest = b
    return smallest

def compute_bound(n,nu=None):
    if nu is None:
        nu = 0.6
    #assert(nu>0.5)
    ## for nu<=0.5 our theoretical bound on S2 fail, but this computation should be OK
    ## how to optimize? 
    return (S1(n)+S2(n,nu)+S3(n,nu)+S4(n,nu)) #.n()

def S1(n): 
    assert(n>2)
    return harmonic_number(n-2)+1

def q(s,t,n):
    #if not (1 <= t < n) or not (0 <= s < n-t):
    #    return 0
    if (t<1): 
        return 0
    assert 1 <= t < n+0.000001, f"t should be >= 1, < {n}, got: {t}"  
    assert 0 <= s < n-t+0.000001, f"s should be >= 0, < {n-t}, got: {s}"
    if s+t == n-1:
        return harmonic_number(n-s-2)+1
    return harmonic_number(n-s-2) - harmonic_number(n-s-t-2)

def S2(n,nu):
    assert 0 <= nu <= 1, f"nu should be in (0,1), got: {nu}"
    def i(k):
        return floor((n-k)/k)
    def b(k):
        return min(ceil((1-nu)*n)-1, n-k-i(k))
    print(nu, b(2), i(2))
    return sum([ q(b(k),i(k),n) for k in range(2,floor(n/2)+1)])

def qhat(t,n,nu):
    if (t <= nu*n-2):
        return log((nu*n-3/2)/(nu*n-3/2-t))
    return log(2*t+1)

def EPFsq(n,k):
    return ((n-k)*(n+2-3/k) + 2*bound(n-k))/(k^2)

def f(i,n,nu):
    return qhat(i,n,nu)/i^2

def M(k,n,nu):
    left = ceil((n-k)/k)
    mid = nu*n-2
    return max(f(left,n,nu), f(floor(mid),n,nu), f(ceil(mid), n, nu))

# in the paper we have max(f(left, ...), f(mid, ...)), this should be slight better

### Q: what if mid < left, is f still decreasing from mid to n-k? 

#    b = f(left,n,nu)
#    if left < mid:
#        c = f(mid,n,nu)
#        if c>b:
#            b = c
#    return b.n()

def S3(n,nu):
    return sum([M(k,n,nu)*EPFsq(n,k) for k in range(2,n-1)])

x = var('x')

def PO_calc(n,nu,k): 
      # Upper bound for Pr[O_k >= nubar*n] as given by ?? Lemma 4.10
#
    nubar = 1-nu
    est = bound(n-k)/(nubar*n)
    ## est is bound from Markov using O_k <= T_{n-k}
    #print(est)
    f = bound(n-k)/x + exp(-2*(n-k)*(nubar*n*k - x)^2/((n-k)^2*k^2))
    # f is a bound using combination of Hoeffding and Markov
    # where x is the cutoff point: T_{n-k} <= x vs > x
    esta,a = find_local_minimum(f, nubar*n, nubar*n*k)
    #print(esta,a)
    if nubar*n <= a <= nubar*n*k:
        estaa = f(x=a)
        if estaa < est: 
            est = estaa
    return est

def S4(n,nu):
    nubar = 1-nu
    return sum([q(ceil(nubar*n), n-ceil(nubar*n)-k, n)*PO_calc(n,nu,k) 
                for k in range(2, floor(nu*n))])


==> Computation/Num_bounds_faster.sage <==
import json
import random


def load_data(file):
    with open(file, "r", encoding="utf-8") as f:
        data = json.load(f)
    d = dict()
    for k, v in data.items():
        try:
            d[int(k)] = v
        except ValueError:
            d[k] = v
    return d


def main(n):
  bound_cache = load_data("dt-superfast.txt")
  nu_cache = load_data("nu-superfast.txt")
  for x in range(6,n+1):
    if not (x in bound_cache):
#      print("mian loop")
      bound_cache[x], nu_cache[x] = bound(x,nu_cache,bound_cache)
#  print(x,":",bound_cache[x].n(),"  nu  ",nu_cache[x])
      bound_cache[x] = float(bound_cache[x])
      nu_cache[x] = float(nu_cache[x])
  json.dump(bound_cache, open("dt-out-superfast.txt",'w'))
  json.dump(nu_cache, open("nu-out-superfast.txt",'w'))
  return


def bound(n,nu_cache,bound_cache): 
  c, nu = compute_bound_opt(n,nu_cache,bound_cache)   #.n()
  return c, nu #.n()


#def logsqbound(n):
#    a = harmonic_number(n-2)
#    b = harmonic_number(n-3)
#    return 1 + a + n/(n-2)*b*(a-1)- (n-3)/(n-2)*b

def compute_bound_opt(n,nu_cache,bound_cache):
    if n-1 in nu_cache:
      nu_cache[n] = nu_cache[n-1]
    else:
      nu_cache[n]=0.94
    eps = 0.005
    nu = nu_cache[n]
    a = compute_bound(n,bound_cache,nu)
    smallest = a
    return smallest, nu_cache[n]

def compute_bound(n,bound_cache,nu):
    assert nu> 0.5, "nu is too small"
    ## for nu<=0.5 our theoretical bound on S2 fail, but this computation should be OK
    ## how to optimize?
#    print (n, "started")
    return 3.9*log(n)+9+S4(n,nu,bound_cache) #.n()

def S1(n):
    assert(n>2)
    return harmonic_number(n-2)+1

def q(s,t,n):
    #if not (1 <= t < n) or not (0 <= s < n-t):
    #    return 0
    if (t<1): 
        return 0
    assert 1 <= t < n+0.000001, f"t should be >= 1, < {n}, got: {t}"  
    assert 0 <= s < n-t+0.000001, f"s should be >= 0, < {n-t}, got: {s}"
    if s+t == n-1:
        return harmonic_number(n-s-2)+1
    return harmonic_number(n-s-2) - harmonic_number(n-s-t-2)

def S2(n,nu):
    assert 0 <= nu <= 1, f"nu should be in (0,1), got: {nu}"
    def i(k):
        return floor((n-k)/k)
    def b(k):
        return min(ceil((1-nu)*n)-1, n-k-i(k))
#  print(nu, b(2), i(2))
    return sum([ q(b(k),i(k),n) for k in range(2,floor(n/2)+1)])

def qhat(t,n,nu):
    if (t <= nu*n-2):
        return log((nu*n-3/2)/(nu*n-3/2-t))
    return log(2*t+1)

def EPFsq(n,k,ind):
    return ((n-k)*(n+2-3/k) + 2*ind)/(k^2)

def f(i,n,nu):
    return qhat(i,n,nu)/i^2

def M(k,n,nu):
    left = ceil((n-k)/k)
    mid = nu*n-2
    return max(f(left,n,nu), f(floor(mid),n,nu), f(ceil(mid), n, nu))

# in the paper we have max(f(left, ...), f(mid, ...)), this should be slight better

### Q: what if mid < left, is f still decreasing from mid to n-k? 

#    b = f(left,n,nu)
#    if left < mid:
#        c = f(mid,n,nu)
#        if c>b:
#            b = c
#    return b.n()

def S3(n,nu,bound_cache):
    return sum([M(k,n,nu)*EPFsq(n,k,bound_cache[n-k]) for k in range(2,n-1)])

x = var('x')

def PO_calc(n,nu,k,bound_cache): 
  nubar = 1-nu
  est = bound_cache[n-k]/(nubar*n)
  aprint = 0
  f = bound_cache[n-k]/x + 0.0000001 # exp(-2*(n-k)*(nubar*n*k - x)^2/((n-k)^2*k^2))
#  fprint = exp(-2*(n-k)*(nubar*n*k - x)^2/((n-k)^2*k^2))
  diff = k*nubar*n-nubar*n
  for a in range(7,10):
# avalue = n* pow(log(n),1+0.1*a)
    avalue = nubar*n + a*diff/10
    estaa = f(x=avalue)
#    print(n, " is n " , a, " a is avalue " , float(avalue) , "and has f-value " , float(estaa), "    est was ", float(est))
    if estaa < est: 
      est = estaa
#      aprint = fprint(x=avalue)
#   esta,a = find_local_minimum(f, nubar*n, nubar*n*k)
#  for b in range(1,40):
#    bvalue = n* pow(log(n-k),1+0.1*b)
#    if (bvalue<k*nubar*n):
#      estaa = f(x=bvalue)
#      print(n, " is n " , b, " b is bvalue " , float(bvalue) , "and has f-value " , float(estaa), "    est was ", float(est))
#      if estaa < est: 
#        est = estaa
#        print("!!!!")
#    else:
#      print("Nope")
#  esta,a = find_local_minimum(f, nubar*n, nubar*n*k)
#  print(a,"  ",esta, "The local minimum! vs. our minimum ",est)
#  print(n, k, " for n and k the exp value is ",aprint)
  return est

def S4(n,nu,bound_cache):
    nubar = 1-nu
    return sum([q(ceil(nubar*n), n-ceil(nubar*n)-k, n)*PO_calc(n,nu,k,bound_cache) 
                for k in range(2, floor(nu*n))])

with open('n-superfast') as nfile:
    line = nfile.readline()
main(int(line))

